Simulations of multi-field ultralight axion-like dark matter

As constraints on ultralight axion-like particles (ALPs) tighten, models with multiple species of ultralight ALP are of increasing interest. We perform simulations of two-ALP models with particles in the currently supported range [arXiv:1307.1705] of plausible masses. The code we modified, UltraDark.jl, not only allows for multiple species of ultralight ALP with different masses, but also different self-interactions and inter-field interactions. This allows us to perform the first three-dimensional simulations of two-field ALPs with self-interactions and inter-field interactions. Our simulations show that having multiple species and interactions introduces different phenomenological effects as compared to a single field, non-interacting scenarios. In particular, we explore the dynamics of solitons. Interacting multi-species ultralight dark matter has different equilibrium density profiles as compared to single-species and/or non-interacting ultralight ALPs. As seen in earlier work [arXiv:2011.09510], attractive interactions tend to contract the density profile while repulsive interactions spread out the density profile. We also explore collisions between solitons comprised of distinct axion species. We observe a lack of interference patterns in such collisions, and that resulting densities depend on the relative masses of the ALPs and their interactions.

==> arxiv.sh <==
#!/bin/bash

cd paper

# Regenerate pdf and bbl from scratch
# -gg removes all files before compiling
latexmk -gg --pdf main.tex

cd ..

# Archive while obeying .gitattributes exclusions
git archive HEAD -o arxiv.tar

# Include bbl
tar -rf arxiv.tar paper/main.bbl

